Fine points of the moduli space of cubic rational maps

A rational point of the moduli space $\mathcal{M}_3$ of cubic rational maps is fine if its conjugacy class contains a map defined over $\mathbb{Q}$, and coarse otherwise. In the invariants $\xi_0,\dots,\xi_5$ that embed $\mathcal{M}_3$ in $\mathbb{P}(2,2,3,3,4,6)$, we prove that a point with trivial automorphism group is fine if and only if the quaternion algebra $(-m_{12},-2\xi_0)_{\mathbb{Q}}$ splits, where $m_{12}=\frac{1}{3}\xi_0^2\xi_1+\xi_0\xi_4-\xi_3^2$; we give the analogous criterion on the locus $\mathcal{L}_2$ of maps with an involution and show that all other strata are fine. The proof is constructive and yields an explicit descent. We prove that the obstruction class is unramified along every divisor of the compactification, that a prime $p\ge 5$ obstructs only if the point reduces modulo $p$ into the closure of one of the two codimension-two loci $\mathcal{L}_1$, $\mathcal{L}_2$ of maps with an involution, and that $\mathcal{M}_3$ has transverse $A_1$-singularities along both, above which the class ramifies; local densities predict that $\mathcal{L}_2$ is met modulo $p$ with probability $\asymp 1/p$, so that it carries the obstruction. A census of all 214,260,288 rational points of weighted moduli height at most 7 agrees with this mechanism and supports the conjecture that the proportion of fine points tends to zero like $(\log B)^{-1/2}$.

==> anc/census.c <==
/* Census of rational points of the coarse moduli space M_3 of cubic rational maps.
 *
 * M_3 = { xi5^2 = F(xi0..xi4), I6 != 0 } in P(2,2,3,3,4,6)  (Badr-Shaska-Shaska; West)
 *   216 F = 2 x0^3 x1^3 - 12 x0^3 x2^2 - 9 x0 x1^2 x3^2 - 36 x2 x3^3
 *           + 108 x0 x2 x3 x4 + 54 x1 x3^2 x4 - 54 x0 x1 x4^2 - 108 x4^3
 * Prints every integer tuple (x0..x5) with |x_i| <= floor(B^{w_i}), x5^2 = F(x),
 * with x2 > 0, or x2 = 0 < x3, or x2 = x3 = 0 (one tuple per lambda=-1 orbit in the
 * generic case; the special supports are normalised afterwards).  Primitivity,
 * I6 != 0 and the final normal form are checked by the Python driver.
 * Usage: census B_num B_den  slice nslices   (B = B_num/B_den; work split on x0)
 */
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <stdint.h>

typedef long long ll;
typedef __int128 i128;


static ll ipow_floor(double B, int w) { /* floor(B^w) robustly */
    ll v = (ll)floor(pow(B, w) + 1e-9);
    return v;
}
static int is_square(i128 n, ll *root) {
    if (n < 0) return 0;
    if (n == 0) { *root = 0; return 1; }
    /* quick filter mod 64 */
    static const unsigned long long qr64 = 0x0202021202030213ULL;
    if (!((qr64 >> (int)(n & 63)) & 1)) return 0;
    ll r = (ll)sqrtl((long double)n);
    while ((i128)r * r > n) r--;
    while ((i128)(r + 1) * (r + 1) <= n) r++;
    if ((i128)r * r == n) { *root = r; return 1; }
    return 0;
}
int main(int argc, char **argv) {
    double B = atof(argv[1]) / atof(argv[2]);
    int slice = atoi(argv[3]), nsl = atoi(argv[4]);
    ll b2 = ipow_floor(B, 2), b3 = ipow_floor(B, 3), b4 = ipow_floor(B, 4), b6 = ipow_floor(B, 6);
    i128 Nmax = (i128)216 * b6 * b6;
    unsigned long long found = 0;
    for (ll x0 = -b2; x0 <= b2; x0++) {
        if (((x0 + b2) % nsl) != slice) continue;
        for (ll x1 = -b2; x1 <= b2; x1++)
        for (ll x2 = 0; x2 <= b3; x2++)
        for (ll x3 = -b3; x3 <= b3; x3++) {
            if (x2 == 0 && x3 < 0) continue;
            i128 A0 = (i128)2*x0*x0*x0*x1*x1*x1 - (i128)12*x0*x0*x0*x2*x2 - (i128)9*x0*x1*x1*x3*x3 - (i128)36*x2*x3*x3*x3;
            i128 A1 = (i128)108*x0*x2*x3 + (i128)54*x1*x3*x3;
            i128 A2 = (i128)(-54)*x0*x1;
            for (ll x4 = -b4; x4 <= b4; x4++) {
                i128 N = ((-(i128)108*x4 + A2)*x4 + A1)*x4 + A0;
                if (N < 0 || N > Nmax) continue;
                if (N % 216) continue;
                ll s;
                if (!is_square(N / 216, &s)) continue;
                if (s > b6) continue;
                printf("%lld %lld %lld %lld %lld %lld\n", x0, x1, x2, x3, x4, s);
                if (s) printf("%lld %lld %lld %lld %lld %lld\n", x0, x1, x2, x3, x4, -s);
                found += s ? 2 : 1;
            }
        }
    }
    fprintf(stderr, "slice %d/%d B=%g found %llu\n", slice, nsl, B, found);
    return 0;
}


==> anc/checks/conic_check.py <==
"""Check the structure of the descent conic for cubic rational maps.

u1 = J, u2 = (I,J)_2, u3 = ((I,I)_2, J)_2  -- three quadratic covariants of (I,J) in V4+V2.
G_ij = (u_i,u_j)_2  -- Gram matrix (invariants).  Conic C_P : X^T adj(G) X = 0  (image of P^1 under [u1:u2:u3]).
"""
import sympy as sp
from math import factorial

x, y = sp.symbols('x y')
a3, a2, a1, a0, b3, b2, b1, b0 = sp.symbols('a3 a2 a1 a0 b3 b2 b1 b0')


def transvectant(f, g, r):
    m = sp.Poly(f, x, y).total_degree()
    n = sp.Poly(g, x, y).total_degree()
    s = 0
    for k in range(r + 1):
        s += (-1) ** k * sp.binomial(r, k) * sp.diff(f, x, r - k, y, k) * sp.diff(g, x, k, y, r - k)
    return sp.expand(sp.Rational(factorial(m - r) * factorial(n - r), factorial(m) * factorial(n)) * s)


def forms(coef):
    A3, A2, A1, A0, B3, B2, B1, B0 = coef
    f0 = A3 * x**3 + A2 * x**2 * y + A1 * x * y**2 + A0 * y**3
    f1 = B3 * x**3 + B2 * x**2 * y + B1 * x * y**2 + B0 * y**3
    I = sp.expand(y * f0 - x * f1)
    J = sp.expand(sp.diff(f0, x) + sp.diff(f1, y))
    return I, J


def invariants(I, J):
    T = transvectant(I, I, 2)
    xi0 = transvectant(J, J, 2)
    xi1 = transvectant(I, I, 4)
    xi2 = transvectant(T, I, 4)
    xi3 = transvectant(I, sp.expand(J**2), 4)
    xi4 = transvectant(T, sp.expand(J**2), 4)
    xi5 = transvectant(sp.expand(J**3), transvectant(I, T, 1), 6)
    return [sp.expand(v) for v in (xi0, xi1, xi2, xi3, xi4, xi5)]


def gram(I, J):
    T = transvectant(I, I, 2)
    u1 = J
    u2 = transvectant(I, J, 2)
    u3 = transvectant(T, J, 2)
    us = [u1, u2, u3]
    G = sp.Matrix(3, 3, lambda i, j: transvectant(us[i], us[j], 2))
    # coefficient matrix of the three quadratics
    M = sp.Matrix([[sp.Poly(u, x, y).coeff_monomial(x**2), sp.Poly(u, x, y).coeff_monomial(x * y),
                    sp.Poly(u, x, y).coeff_monomial(y**2)] for u in us])
    return G, M, us


if __name__ == '__main__':
    coef = (a3, a2, a1, a0, b3, b2, b1, b0)
    I, J = forms(coef)
    xi = invariants(I, J)
    G, M, us = gram(I, J)
    detG = sp.expand(G.det())
    detM = sp.expand(M.det())
    print('deg detM =', sp.Poly(detM, *coef).total_degree())
    # express detM and G entries as polynomials in xi (by linear algebra on monomials of the right weight)
    X = sp.symbols('X0:6')
    w = (2, 2, 3, 3, 4, 6)

    def monomials(weight):
        out = []
        def rec(i, rem, cur):
            if i == 6:
                if rem == 0:
                    out.append(cur)
                return
            for e in range(rem // w[i] + 1):
                rec(i + 1, rem - e * w[i], cur + [e])
        rec(0, weight, [])
        return out

    def express(poly, weight):
        mons = monomials(weight)
        cs = sp.symbols('c0:%d' % len(mons))
        expr = sum(c * sp.prod([xi[i]**e for i, e in enumerate(mon)]) for c, mon in zip(cs, mons))
        diff = sp.Poly(sp.expand(expr - poly), *coef)
        sol = sp.solve(diff.coeffs(), cs, dict=True)
        if not sol:
            return None
        sol = sol[0]
        return sp.expand(sum(sol.get(c, c) * sp.prod([X[i]**e for i, e in enumerate(mon)]) for c, mon in zip(cs, mons)))

    print('detM in xi:', express(detM, 6))
    print('detG in xi:', express(detG, 12))
    degs = [[2, 3, 4], [3, 4, 5], [4, 5, 6]]
    for i in range(3):
        for j in range(i, 3):
            print('G[%d,%d] =' % (i, j), express(G[i, j], degs[i][j]))
    # principal minor
    m12 = sp.expand(G[0, 0] * G[1, 1] - G[0, 1]**2)
    print('m12 in xi:', express(m12, 6))

    # West's example  psi(w) = (i w^3 - 1)/(i w^3 + 1)
    Ii = sp.I
    ex = (Ii, 0, 0, -1, Ii, 0, 0, 1)
    Ie, Je = forms(ex)
    xie = [sp.simplify(v) for v in invariants(Ie, Je)]
    print('xi(West example) =', xie)
    Ge, Me, _ = gram(Ie, Je)
    Ge = Ge.applyfunc(sp.simplify)
    print('G(West) =', Ge)
    print('eigenvalues:', [sp.N(e) for e in Ge.eigenvals()])
    print('det G =', sp.simplify(Ge.det()), ' detM^2*4 =', sp.simplify(4 * Me.det()**2))
    # a real map
    ex2 = (1, 2, -1, 3, 2, 0, 1, 1)
    Ir, Jr = forms(ex2)
    Gr, Mr, _ = gram(Ir, Jr)
    print('G(real map) eigenvalues:', [sp.N(e) for e in Gr.eigenvals()])
    print('xi(real map) =', invariants(Ir, Jr))


==> anc/checks/conic_check2.py <==
"""Faster version: express Gram entries / determinant in the xi by exact linear algebra on random evaluations."""
import sympy as sp, random
from fractions import Fraction
from conic_check import forms, invariants, gram, transvectant, x, y

a3, a2, a1, a0, b3, b2, b1, b0 = coef = sp.symbols('a3 a2 a1 a0 b3 b2 b1 b0')
I, J = forms(coef)
xi = invariants(I, J)
G, M, us = gram(I, J)
w = (2, 2, 3, 3, 4, 6)
X = sp.symbols('X0:6')

xi_P = [sp.Poly(v, *coef) for v in xi]
G_P = [[sp.Poly(G[i, j], *coef) for j in range(3)] for i in range(3)]
M_P = [[sp.Poly(M[i, j], *coef) for j in range(3)] for i in range(3)]
def xi_f(*c): return [p(*c) for p in xi_P]
def G_f(*c): return sp.Matrix(3, 3, lambda i, j: G_P[i][j](*c))
def M_f(*c): return sp.Matrix(3, 3, lambda i, j: M_P[i][j](*c))


def monomials(weight):
    out = []
    def rec(i, rem, cur):
        if i == 6:
            if rem == 0:
                out.append(cur)
            return
        for e in range(rem // w[i] + 1):
            rec(i + 1, rem - e * w[i], cur + [e])
    rec(0, weight, [])
    return out


def express(target_f, weight, trials=None):
    """target_f: function of a coefficient tuple returning a number. Returns polynomial in X."""
    mons = monomials(weight)
    n = len(mons)
    trials = trials or n + 8
    rows, rhs = [], []
    random.seed(1)
    for _ in range(trials):
        c = tuple(random.randint(-6, 6) for _ in range(8))
        v = [sp.Rational(t) for t in xi_f(*c)]
        rows.append([sp.prod([v[i]**e for i, e in enumerate(mon)]) for mon in mons])
        rhs.append(sp.Rational(target_f(c)))
    A = sp.Matrix(rows)
    b = sp.Matrix(rhs)
    sol, params = A.gauss_jordan_solve(b)
    if params.shape[0]:
        sol = sol.subs({p: 0 for p in params})
    expr = sum(sol[k] * sp.prod([X[i]**e for i, e in enumerate(mon)]) for k, mon in enumerate(mons))
    # verify on fresh points
    for _ in range(5):
        c = tuple(random.randint(-9, 9) for _ in range(8))
        v = xi_f(*c)
        assert sp.Rational(target_f(c)) == expr.subs({X[i]: v[i] for i in range(6)}), 'verification failed'
    return sp.expand(expr)


if __name__ == '__main__':
    print('detM =', express(lambda c: M_f(*c).det(), 6))
    degs = [[2, 3, 4], [3, 4, 5], [4, 5, 6]]
    Gx = sp.zeros(3, 3)
    for i in range(3):
        for j in range(i, 3):
            e = express(lambda c, i=i, j=j: G_f(*c)[i, j], degs[i][j])
            Gx[i, j] = Gx[j, i] = e
            print('G[%d,%d] =' % (i, j), e)
    print('det G (in xi) =', sp.factor(Gx.det()))
    print('adj G =', Gx.adjugate().applyfunc(sp.factor))
    m12 = sp.factor(Gx[0, 0] * Gx[1, 1] - Gx[0, 1]**2)
    print('m12 =', m12)
    # Relation check: xi5^2 = F(xi0..xi4)?  Express xi5^2 via the other invariants: find relation
    # (xi5^2 - poly in xi0..xi4 of weight 12) == 0
    rel = express(lambda c: xi_f(*c)[5]**2, 12)
    print('xi5^2 = ', rel)
    # -------- West's example ----------
    ex = (sp.I, 0, 0, -1, sp.I, 0, 0, 1)
    Ie, Je = forms(ex)
    xie = [sp.simplify(v) for v in invariants(Ie, Je)]
    print('xi(West example) =', xie)
    Ge = sp.Matrix(G_f(*ex)).applyfunc(sp.simplify)
    print('G(West) =', Ge, ' eigen:', [sp.N(e) for e in Ge.eigenvals()])
    # real map
    for ex2 in [(1, 2, -1, 3, 2, 0, 1, 1), (2, 3, -1, -3, 1, 2, -3, 1), (1, 0, 0, 1, 0, 1, 1, 0)]:
        Gr = sp.Matrix(G_f(*ex2))
        print('real map', ex2, 'xi =', xi_f(*ex2), 'eigen:', [sp.N(e, 6) for e in Gr.eigenvals()])


==> anc/checks/symbol_check.py <==
"""Verify: with u1=J, u2=(I,J)_2, u3=(u1,u2)_1 (Jacobian), the Gram matrix is
   B (+) <kappa*m12>,  B=[[xi0,xi3],[xi3,xi0*xi1/3+xi4]],  m12 = det B,
and the descent class is beta = (-m12, -2 xi0).  Test on random maps over Q (must split)
and on West's example i((x-1)/(x+1))^3 (field of moduli Q, not defined over Q)."""
import sympy as sp, random
from conic_check import forms, invariants, transvectant, x, y

def quad_coeffs(u):
    P = sp.Poly(sp.expand(u), x, y)
    return [P.coeff_monomial(x**2), P.coeff_monomial(x*y), P.coeff_monomial(y**2)]

def triple(I, J):
    u1 = J
    u2 = transvectant(I, J, 2)
    u3 = transvectant(u1, u2, 1)
    return [sp.expand(u) for u in (u1, u2, u3)]

def gram(us):
    return sp.Matrix(3, 3, lambda i, j: sp.nsimplify(transvectant(us[i], us[j], 2)))

random.seed(7)
for trial in range(4):
    c = tuple(random.randint(-5, 5) for _ in range(8))
    I, J = forms(c)
    xi = invariants(I, J)
    G = gram(triple(I, J))
    m12 = sp.nsimplify(xi[0]**2*xi[1]/3 + xi[0]*xi[4] - xi[3]**2)
    print(c, 'G=', list(G), ' m12=', m12, ' G22/m12=', sp.nsimplify(G[2, 2]/m12) if m12 else None)

# symbolic check of G22 = kappa*m12 on a generic pair (I,J)
a = sp.symbols('a0:5'); b = sp.symbols('b0:3')
I = sum(a[i]*x**i*y**(4-i) for i in range(5)); J = sum(b[i]*x**i*y**(2-i) for i in range(3))
u = triple(I, J)
G = sp.Matrix(3, 3, lambda i, j: sp.expand(transvectant(u[i], u[j], 2)))
xi = invariants(I, J)
m12 = sp.expand(xi[0]**2*xi[1]/3 + xi[0]*xi[4] - xi[3]**2)
print('G02,G12 zero:', sp.expand(G[0, 2]) == 0, sp.expand(G[1, 2]) == 0)
print('G00-xi0:', sp.expand(G[0, 0]-xi[0]) == 0, ' G01-xi3:', sp.expand(G[0, 1]-xi[3]) == 0,
      ' G11-(xi0xi1/3+xi4):', sp.expand(G[1, 1]-xi[0]*xi[1]/3-xi[4]) == 0)
print('G22/m12 =', sp.factor(sp.cancel(G[2, 2]/m12)))


==> anc/classify.c <==
/* Classify census tuples: canonical representative, I6 != 0, stratum, height^12,
 * fine/coarse, obstruction set, and the primes p >= 5 at which P reduces into L2
 * (rank of the Gram matrix G mod p at most 1).
 *
 * Descent class (see paper):
 *   generic stratum: beta(P) = (-m12, -2 xi0) = (-3M, -2 x0),  M = 3 m12 = x0^2 x1 + 3 x0 x4 - 3 x3^2
 *                    (fine if M = 0 or x0 = 0)
 *   L2 (C2^(1))    : beta(P) = (-2 x0, 2 (x0 x1 - 3 x4))         (West, Prop. 4.5(1))
 *   L1,L3..L7      : always fine (West; A4 and D8 have models over Q)
 * Input lines: x0 x1 x2 x3 x4 x5.  Output CSV (no header):
 *   x0,x1,x2,x3,x4,x5,h12,stratum,fine,M,obst,l2primes
 * obst = ';'-separated places (0 = infinity), l2primes = ';'-separated primes >= 5.
 */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>
#include <math.h>

typedef long long ll;
typedef __int128 i128;
static const int W[6] = {2, 2, 3, 3, 4, 6};

static ll llabs_(ll a) { return a < 0 ? -a : a; }
static ll gcdll(ll a, ll b) { a = llabs_(a); b = llabs_(b); while (b) { ll t = a % b; a = b; b = t; } return a; }
static ll ipow(ll b, int e) { ll r = 1; while (e--) r *= b; return r; }

static int *primes; static int nprimes;
static void sieve(int n) {
    char *c = calloc(n + 1, 1); primes = malloc(sizeof(int) * (n / 2 + 10)); nprimes = 0;
    for (int i = 2; i <= n; i++) { if (!c[i]) { primes[nprimes++] = i; for (ll j = (ll)i * i; j <= n; j += i) c[j] = 1; } }
    free(c);
}
/* factor |n| into distinct primes: trial division to 1000, then Miller-Rabin + Pollard rho */
typedef unsigned long long ull;
static ull mulmod(ull a, ull b, ull m) { return (ull)((unsigned __int128)a * b % m); }
static ull powmod(ull a, ull e, ull m) { ull r = 1; a %= m; while (e) { if (e & 1) r = mulmod(r, a, m); a = mulmod(a, a, m); e >>= 1; } return r; }
static int is_prime_u(ull n) {
    if (n < 2) return 0;
    static const ull sp[] = {2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37};
    for (int i = 0; i < 12; i++) { if (n % sp[i] == 0) return n == sp[i]; }
    ull d = n - 1; int r = 0; while (!(d & 1)) { d >>= 1; r++; }
    for (int i = 0; i < 12; i++) {
        ull x = powmod(sp[i], d, n);
        if (x == 1 || x == n - 1) continue;
        int ok = 0;
        for (int j = 1; j < r; j++) { x = mulmod(x, x, n); if (x == n - 1) { ok = 1; break; } }
        if (!ok) return 0;
    }
    return 1;
}
static ull gcdu(ull a, ull b) { while (b) { ull t = a % b; a = b; b = t; } return a; }
static ull rho(ull n) {
    if (n % 2 == 0) return 2;
    for (ull c = 1;; c++) {
        ull x = 2, y = 2, d = 1;
        while (d == 1) { x = (mulmod(x, x, n) + c) % n; y = (mulmod(y, y, n) + c) % n; y = (mulmod(y, y, n) + c) % n; d = gcdu(x > y ? x - y : y - x, n); }
        if (d != n) return d;
    }
}
static int add_unique(ll *ps, int k, ll p) { for (int i = 0; i < k; i++) if (ps[i] == p) return k; ps[k] = p; return k + 1; }
static int factor_rec(ull n, ll *ps, int k) {
    if (n == 1) return k;
    if (is_prime_u(n)) return add_unique(ps, k, (ll)n);
    ull d = rho(n);
    k = factor_rec(d, ps, k);
    return factor_rec(n / d, ps, k);
}
static int factor(ll n, ll *ps) {
    int k = 0; n = llabs_(n);
    for (int i = 0; i < nprimes && primes[i] < 1000; i++) {
        ll p = primes[i];
        if (n % p == 0) { ps[k++] = p; while (n % p == 0) n /= p; }
    }
    if (n > 1) k = factor_rec((ull)n, ps, k);
    return k;
}
static int vp(ll *n, ll p) { int k = 0; while (*n % p == 0) { *n /= p; k++; } return k; }
static int legendre(ll a, ll p) {
    a %= p; if (a < 0) a += p; if (a == 0) return 0;
    ll r = 1, b = a, e = (p - 1) / 2;
    while (e) { if (e & 1) r = (ll)((i128)r * b % p); b = (ll)((i128)b * b % p); e >>= 1; }
    return r == 1 ? 1 : -1;
}
static int hilbert(ll a, ll b, ll p) {
    if (p == 0) return (a < 0 && b < 0) ? -1 : 1;
    ll u = a, v = b; int al = vp(&u, p), be = vp(&v, p);
    if (p != 2) {
        int s = ((ll)al * be * ((p - 1) / 2)) % 2 ? -1 : 1;
        int lu = legendre(u, p), lv = legendre(v, p);
        if (be % 2 && lu == -1) s = -s;
        if (al % 2 && lv == -1) s = -s;
        return s;
    }
    ll um = ((u % 8) + 8) % 8, vm = ((v % 8) + 8) % 8;
    int eu = ((um - 1) / 2) % 2, ev = ((vm - 1) / 2) % 2;
    int ou = ((um * um - 1) / 8) % 2, ov = ((vm * vm - 1) / 8) % 2;
    int e = eu * ev + al * ov + be * ou;
    return (e % 2) ? -1 : 1;
}
/* squarefree kernel sign-preserving */
static ll sqfree(ll n) {
    ll s = n < 0 ? -1 : 1, m = llabs_(n), out = 1, ps[64]; int k = factor(m, ps);
    for (int i = 0; i < k; i++) { ll t = m; int e = vp(&t, ps[i]); if (e % 2) out *= ps[i]; }
    return s * out;
}
/* obstruction set of (a,b); returns count, places in pl (0 = inf) */
static int obst(ll a, ll b, ll *pl) {
    a = sqfree(a); b = sqfree(b);
    ll ps[128]; int k = 0, n = 0;
    ll fa[64], fb[64]; int ka = factor(a, fa), kb = factor(b, fb);
    ps[k++] = 2;
    for (int i = 0; i < ka; i++) if (fa[i] != 2) ps[k++] = fa[i];
    for (int i = 0; i < kb; i++) if (fb[i] != 2) { int dup = 0; for (int j = 0; j < k; j++) if (ps[j] == fb[i]) dup = 1; if (!dup) ps[k++] = fb[i]; }
    if (hilbert(a, b, 0) == -1) pl[n++] = 0;
    /* sort primes */
    for (int i = 0; i < k; i++) for (int j = i + 1; j < k; j++) if (ps[j] < ps[i]) { ll t = ps[i]; ps[i] = ps[j]; ps[j] = t; }
    for (int i = 0; i < k; i++) if (hilbert(a, b, ps[i]) == -1) pl[n++] = ps[i];
    if (n % 2) { fprintf(stderr, "odd obstruction set for (%lld,%lld)\n", a, b); exit(1); }
    return n;
}
static const char *SNAME[8] = {"generic", "L1", "L2", "L3", "L4", "L5", "L6", "L7"};
static int stratum(ll a, ll b, ll c, ll d, ll e, ll h) {
    if (a == 0 && c == 0 && d == 0 && e == 0 && h == 0) return 7;
    if (a == 0 && b == 0 && d == 0 && e == 0 && h == 0) return 6;
    if (c == 0 && d == 0 && h == 0 && a * b + 3 * e == 0) return 4;
    if (a == 0 && d == 0 && e == 0 && h == 0) return 5;
    if (a == 0 && b == 0 && e == 0) return 3;
    if (c == 0 && d == 0) return 1;
    if (h == 0 && a * a * b + 3 * a * e - 3 * d * d == 0 && 2 * a * a * c + a * b * d - 6 * d * e == 0
        && 2 * a * b * e - 2 * a * c * d - b * d * d + 6 * e * e == 0) return 2;
    return 0;
}
/* canonical test: weighted-primitive on the support with effective weights, sign normalised */
static int is_canonical(ll *x) {
    int g = 0;
    for (int i = 0; i < 6; i++) if (x[i]) g = (int)gcdll(g, W[i]);
    int we[6]; for (int i = 0; i < 6; i++) we[i] = W[i] / g;
    double bound = 1e300;
    for (int i = 0; i < 6; i++) if (x[i]) { double b = pow((double)llabs_(x[i]), 1.0 / we[i]) + 1.0; if (b < bound) bound = b; }
    for (int i = 0; i < nprimes && primes[i] <= bound; i++) {
        ll p = primes[i]; int all = 1;
        for (int j = 0; j < 6 && all; j++) if (x[j] && x[j] % ipow(p, we[j])) all = 0;
        if (all) return 0;
    }
    for (int j = 0; j < 6; j++) if (x[j] && (we[j] % 2)) return x[j] > 0;
    return 1;
}
int main(void) {
    sieve(2000000);
    char line[512]; ll x[6];
    unsigned long long nin = 0, nout = 0, nzero = 0, nnc = 0;
    while (fgets(line, sizeof line, stdin)) {
        if (sscanf(line, "%lld %lld %lld %lld %lld %lld", &x[0], &x[1], &x[2], &x[3], &x[4], &x[5]) != 6) continue;
        nin++;
        ll I = 96 * x[1] * x[1] * x[1] + 2 * x[0] * x[0] * x[1] - 576 * x[2] * x[2] + 144 * x[1] * x[4]
               + 3 * x[3] * x[3] - 144 * x[2] * x[3] - 12 * x[0] * x[4] + 96 * x[5];
        if (I == 0) { nzero++; continue; }
        if (!is_canonical(x)) { nnc++; continue; }
        ll h12 = 0, t;
        t = ipow(llabs_(x[0]), 6); if (t > h12) h12 = t;
        t = ipow(llabs_(x[1]), 6); if (t > h12) h12 = t;
        t = ipow(llabs_(x[2]), 4); if (t > h12) h12 = t;
        t = ipow(llabs_(x[3]), 4); if (t > h12) h12 = t;
        t = ipow(llabs_(x[4]), 3); if (t > h12) h12 = t;
        t = x[5] * x[5]; if (t > h12) h12 = t;
        int st = stratum(x[0], x[1], x[2], x[3], x[4], x[5]);
        ll M = x[0] * x[0] * x[1] + 3 * x[0] * x[4] - 3 * x[3] * x[3];
        ll pl[256]; int np = 0;
        if (st == 0) { if (M != 0 && x[0] != 0) np = obst(-3 * M, -2 * x[0], pl); }
        else if (st == 2) { if (x[0] != 0) np = obst(-2 * x[0], 2 * (x[0] * x[1] - 3 * x[4]), pl); }
        /* primes p >= 5 with rank(18 G) <= 1 mod p: gcd of the 2x2 minors */
        ll g00 = 18 * x[0], g01 = 18 * x[3], g02 = 18 * x[4], g11 = 6 * x[0] * x[1] + 18 * x[4],
           g12 = 6 * x[0] * x[2] + 3 * x[1] * x[3], g22 = x[0] * x[1] * x[1] - 3 * x[1] * x[4] + 6 * x[2] * x[3];
        i128 mi[6] = {(i128)g00 * g11 - (i128)g01 * g01, (i128)g00 * g12 - (i128)g01 * g02, (i128)g01 * g12 - (i128)g11 * g02,
                      (i128)g00 * g22 - (i128)g02 * g02, (i128)g01 * g22 - (i128)g12 * g02, (i128)g11 * g22 - (i128)g12 * g12};
        ll gg = 0; int allzero = 1;
        for (int i = 0; i < 6; i++) { if (mi[i] != 0) allzero = 0; ll r = (ll)(mi[i] % ((i128)1 << 62)); (void)r; }
        char l2s[256] = ""; int l2n = 0;
        if (!allzero) {
            /* gcd over i128 */
            i128 G = 0;
            for (int i = 0; i < 6; i++) { i128 a = mi[i] < 0 ? -mi[i] : mi[i], b = G; while (b) { i128 tt = a % b; a = b; b = tt; } G = a; }
            while (G % 2 == 0) G /= 2; while (G % 3 == 0) G /= 3;
            if (G > ((i128)1 << 62)) { strcpy(l2s, "big"); goto skipz; }
            gg = (ll)G;
            ll ps[64]; int k = factor(gg, ps);
            for (int i = 0; i < k; i++) { char b[32]; sprintf(b, "%s%lld", l2n ? ";" : "", ps[i]); strcat(l2s, b); l2n++; }
        skipz:;
        } else strcpy(l2s, "all");
        char ob[512] = "";
        for (int i = 0; i < np; i++) { char b[32]; sprintf(b, "%s%lld", i ? ";" : "", pl[i]); strcat(ob, b); }
        printf("%lld,%lld,%lld,%lld,%lld,%lld,%lld,%s,%d,%lld,%s,%s\n", x[0], x[1], x[2], x[3], x[4], x[5], h12, SNAME[st], np == 0, M, ob, l2s);
        nout++;
    }
    fprintf(stderr, "in %llu  I6=0 %llu  noncanonical %llu  points %llu\n", nin, nzero, nnc, nout);
    return 0;
}


==> anc/descent.py <==
"""Explicit descent for cubic rational maps: from a fine moduli point P in M_3(Q) (generic stratum)
to a rational map over Q with invariants P, followed by minimisation and reduction of the model.

Construction (West, Thm 4.4, made explicit):
  * u1 = J with (u1,u1)_2 = xi0;  u2 = (I,J)_2 with (u1,u2)_2 = xi3, (u2,u2)_2 = xi0 xi1/3 + xi4;
    u3 = (u1,u2)_1.  A rational pair (u1,u2) with this Gram matrix exists iff the conic
    xi0 X^2 + (m12/xi0) Y^2 + (m12/2) Z^2 = 0 has a rational point, i.e. iff (-m12,-2 xi0) splits.
  * I in V4 is recovered from T_kl = (I, u_k u_l)_4:
      T11 = xi3, T12 = xi0 xi1/3 + xi4, T13 = 0, T22 = xi0 xi2/3 + xi1 xi3/2, T23 = xi5,
      T33 = -xi0^2 xi2/6 - xi0 xi1 xi3/12 + xi3 xi4/2.
  * phi = (x J + dI/dy) / (y J - dI/dx).
Binary forms of degree n are lists c[0..n] with f = sum c[i] x^(n-i) y^i.
"""
from fractions import Fraction as Fr
from math import comb, factorial, gcd
import cypari2
pari = cypari2.Pari()

# ---------------------------------------------------------------- binary forms
def deriv(f, var):
    n = len(f) - 1
    if n == 0: return [Fr(0)]
    if var == 'x':
        return [f[i] * (n - i) for i in range(n)]
    return [f[i + 1] * (i + 1) for i in range(n)]

def mul(f, g):
    h = [Fr(0)] * (len(f) + len(g) - 1)
    for i, a in enumerate(f):
        if a:
            for j, b in enumerate(g):
                h[i + j] += a * b
    return h

def add(f, g, a=1, b=1):
    return [a * s + b * t for s, t in zip(f, g)]

def dpow(f, i, j):
    for _ in range(i): f = deriv(f, 'x')
    for _ in range(j): f = deriv(f, 'y')
    return f

def transvectant(f, g, r):
    m, n = len(f) - 1, len(g) - 1
    c = Fr(factorial(m - r) * factorial(n - r), factorial(m) * factorial(n))
    out = [Fr(0)] * (m + n - 2 * r + 1)
    for k in range(r + 1):
        t = mul(dpow(f, r - k, k), dpow(g, k, r - k))
        s = (-1) ** k * comb(r, k)
        out = [o + s * c * v for o, v in zip(out, t)]
    return out

def invariants_IJ(I, J):
    T = transvectant(I, I, 2)
    xi0 = transvectant(J, J, 2)[0]
    xi1 = transvectant(I, I, 4)[0]
    xi2 = transvectant(T, I, 4)[0]
    J2 = mul(J, J)
    xi3 = transvectant(I, J2, 4)[0]
    xi4 = transvectant(T, J2, 4)[0]
    xi5 = transvectant(mul(J2, J), transvectant(I, T, 1), 6)[0]
    return (xi0, xi1, xi2, xi3, xi4, xi5)

# ---------------------------------------------------------------- maps
def IJ_from_map(c):
    f0 = [Fr(t) for t in c[:4]]; f1 = [Fr(t) for t in c[4:]]
    I = add(mul([Fr(0), Fr(1)], f0), mul([Fr(1), Fr(0)], f1), 1, -1)   # y f0 - x f1
    J = add(deriv(f0, 'x'), deriv(f1, 'y'))
    return I, J

def map_from_IJ(I, J):
    f0 = add(mul([Fr(1), Fr(0)], J), deriv(I, 'y'))      # x J + I_y
    f1 = add(mul([Fr(0), Fr(1)], J), deriv(I, 'x'), 1, -1)  # y J - I_x
    return primitive(f0 + f1)

def primitive(c):
    from math import lcm
    den = 1
    for t in c: den = lcm(den, Fr(t).denominator)
    v = [int(Fr(t) * den) for t in c]
    g = 0
    for t in v: g = gcd(g, t)
    v = [t // g for t in v]
    for t in v:
        if t:
            if t < 0: v = [-s for s in v]
            break
    return tuple(v)

def resultant(c):
    """Homogeneous resultant Res(f0, f1) of the two binary cubics (exact; JSC core formula)."""
    import invariants_core as _core
    return _core.resultant(tuple(int(t) for t in c))

def conjugate(c, g):
    """phi^gamma = gamma^{-1} phi gamma for gamma = [[a,b],[cc,d]] (JSC eq. phi-M)."""
    a, b, cc, d = g
    f0 = list(c[:4]); f1 = list(c[4:])
    def sub(f):  # f(a x + b y, cc x + d y)
        out = [0] * 4
        L1 = [a, b]; L2 = [cc, d]
        for i, coef in enumerate(f):
            if not coef: continue
            term = [1]
            for _ in range(3 - i): term = [s for s in _imul(term, L1)]
            for _ in range(i): term = [s for s in _imul(term, L2)]
            out = [o + coef * t for o, t in zip(out, term)]
        return out
    F0, F1 = sub(f0), sub(f1)
    n0 = [d * s - b * t for s, t in zip(F0, F1)]
    n1 = [-cc * s + a * t for s, t in zip(F0, F1)]
    return primitive(n0 + n1)

def _imul(f, g):
    h = [0] * (len(f) + len(g) - 1)
    for i, s in enumerate(f):
        for j, t in enumerate(g):
            h[i + j] += s * t
    return h

def naive_height(c):
    return max(abs(t) for t in c)

# ---------------------------------------------------------------- the descent
B11 = lambda u, v: u[0] * v[2] + u[2] * v[0] - u[1] * v[1] / 2      # (u,v)_2 for quadratics

def solve_conic_diag(a, b, c):
    """Rational solution (x,y,z) != 0 of a x^2 + b y^2 + c z^2 = 0, or None."""
    from math import lcm
    den = lcm(Fr(a).denominator, Fr(b).denominator, Fr(c).denominator)
    A, Bq, C = int(a * den), int(b * den), int(c * den)
    s = pari.qfsolve(pari.matdiagonal([A, Bq, C]))
    if str(pari.type(s)) != 't_COL':
        return None
    return [Fr(int(t)) for t in s]

def construct(P):
    """P = (xi0..xi5) rational, generic stratum, xi0 != 0, m12 != 0.  Returns coefficient tuple or None."""
    xi0, xi1, xi2, xi3, xi4, xi5 = [Fr(t) for t in P]
    m12 = xi0 * xi0 * xi1 / 3 + xi0 * xi4 - xi3 * xi3
    u1 = [Fr(1), Fr(0), xi0 / 2]
    e = [Fr(0), Fr(1), Fr(0)]; f = [Fr(1), Fr(0), -xi0 / 2]     # basis of u1^perp, norms -1/2, -xi0
    target = m12 / xi0
    s = solve_conic_diag(Fr(-1, 2), -xi0, -target)
    if s is None:
        return None
    a, b, cz = s
    if cz != 0:
        w = add(e, f, a / cz, b / cz)
    else:
        v = add(e, f, a, b)            # isotropic in u1^perp; complete
        z = e if B11(v, e) != 0 else f
        t = (target - B11(z, z)) / (2 * B11(v, z))
        w = add(v, z, t, 1)
    u2 = add(u1, w, xi3 / xi0, 1)
    T = {(0, 0): xi3, (0, 1): xi0 * xi1 / 3 + xi4, (0, 2): Fr(0), (1, 1): xi0 * xi2 / 3 + xi1 * xi3 / 2,
         (1, 2): xi5, (2, 2): -xi0 * xi0 * xi2 / 6 - xi0 * xi1 * xi3 / 12 + xi3 * xi4 / 2}
    for sign in (1, -1):
        U1 = [sign * t for t in u1]; U2 = [sign * t for t in u2]
        U3 = transvectant(U1, U2, 1)
        us = [U1, U2, U3]
        # unknown I = sum_i z_i x^(4-i) y^i ; linear in z: (I, u_k u_l)_4 = T_kl and (I,J)_2 = u2
        rows, rhs = [], []
        basis = [[Fr(1) if j == i else Fr(0) for j in range(5)] for i in range(5)]
        for (k, l), tv in T.items():
            prod = mul(us[k], us[l])
            rows.append([transvectant(bv, prod, 4)[0] for bv in basis]); rhs.append(tv)
        for comp in range(3):
            rows.append([transvectant(bv, U1, 2)[comp] for bv in basis]); rhs.append(U2[comp])
        z = _solve(rows, rhs)
        if z is None:
            continue
        c = map_from_IJ(z, U1)
        return c
    return None

def _solve(A, b):
    """Exact least-squares-free solve: Gaussian elimination; returns a solution if consistent."""
    m, n = len(A), len(A[0])
    M = [list(r) + [bb] for r, bb in zip(A, b)]
    piv = []; r = 0
    for col in range(n):
        p = next((i for i in range(r, m) if M[i][col] != 0), None)
        if p is None: continue
        M[r], M[p] = M[p], M[r]
        inv = 1 / M[r][col]
        M[r] = [t * inv for t in M[r]]
        for i in range(m):
            if i != r and M[i][col] != 0:
                fct = M[i][col]
                M[i] = [s - fct * t for s, t in zip(M[i], M[r])]
        piv.append(col); r += 1
        if r == m: break
    for i in range(r, m):
        if M[i][n] != 0: return None
    z = [Fr(0)] * n
    for i, col in enumerate(piv): z[col] = M[i][n]
    return z

# ---------------------------------------------------------------- minimisation and reduction
def vres(c):
    return resultant(c)

def scaling(Q, P):
    """lambda with Q = lambda^w P (assumes weighted_equal)."""
    Q = [Fr(t) for t in Q]; P = [Fr(t) for t in P]
    l2 = next(Q[i] / P[i] for i in (0, 1, 4) if P[i] != 0) if any(P[i] for i in (0, 1)) else None
    l3 = next((Q[i] / P[i] for i in (2, 3) if P[i] != 0), None)
    if l2 is not None and l3 is not None:
        return l3 / l2
    return None

def bad_primes(c, P):
    """Primes that can divide Res(phi) = lambda^6 I6(P): primes of lambda and of 768*I6(P)."""
    import invariants_core as core
    lam = scaling(core.exact_scaled(c), P)
    x0, x1, x2, x3, x4, x5 = [Fr(t) for t in P]
    I6 = 96*x1**3 + 2*x0**2*x1 - 576*x2**2 + 144*x1*x4 + 3*x3**2 - 144*x2*x3 - 12*x0*x4 + 96*x5
    ps = set()
    for n in ([lam.numerator, lam.denominator] if lam is not None else []) + [I6.numerator, I6.denominator, 6]:
        n = abs(int(n))
        if n > 1:
            ps |= {int(p) for p in pari.factor(n)[0]}
    return sorted(ps)

def minimise(c, primes, max_rounds=200):
    """Greedy descent in the Bruhat-Tits tree at each prime of 'primes' (ord_p Res is convex on
    the tree, Rumely), reaching a model whose resultant is minimal at those primes."""
    R = abs(vres(c))
    for _ in range(max_rounds):
        improved = False
        for p in primes:
            if R % p ** 6: continue      # ord_p Res changes by 12 - 6e: no gain unless p^6 | Res
            best = None
            cands = [(p, a, 0, 1) for a in range(p)] + [(1, 0, 0, p)]
            for g in cands:
                c2 = conjugate(c, g)
                R2 = abs(vres(c2))
                if R2 < R and (best is None or R2 < best[0] or (R2 == best[0] and naive_height(c2) < naive_height(best[1]))):
                    best = (R2, c2)
            if best:
                R, c = best; improved = True
                break
        if not improved:
            break
    return c

GENS = [(1, 1, 0, 1), (1, -1, 0, 1), (0, -1, 1, 0), (-1, 0, 0, 1), (1, 0, 1, 1), (1, 0, -1, 1)]

def reduce_sl2z(c, rounds=200):
    """Greedy reduction of the naive height under GL2(Z) (moves z->z+-1, z->-1/z, z->-z, z->z/(z+-1))."""
    h = naive_height(c)
    for _ in range(rounds):
        best = None
        for g in GENS:
            c2 = conjugate(c, g); h2 = naive_height(c2)
            if h2 < h and (best is None or h2 < best[0]): best = (h2, c2)
        if best is None:
            # two-step lookahead
            for g1 in GENS:
                c1 = conjugate(c, g1)
                for g2 in GENS:
                    c2 = conjugate(c1, g2); h2 = naive_height(c2)
                    if h2 < h and (best is None or h2 < best[0]): best = (h2, c2)
            if best is None: break
        h, c = best
    return c



def weighted_equal(Q, P):
    """True iff Q = lambda^w P for some rational lambda (both nonzero tuples of rationals)."""
    Q = [Fr(t) for t in Q]; P = [Fr(t) for t in P]
    W = (2, 2, 3, 3, 4, 6)
    if any((q == 0) != (p == 0) for q, p in zip(Q, P)): return False
    sup = [i for i in range(6) if P[i] != 0]
    # lambda^g determined with g = gcd of weights on the support; build lambda^k for k in weights
    from math import gcd
    l2 = next((Q[i] / P[i] for i in sup if W[i] == 2), None)
    l3 = next((Q[i] / P[i] for i in sup if W[i] == 3), None)
    if l2 is not None and l3 is not None:
        lam = l3 / l2
        return all(Q[i] == lam ** W[i] * P[i] for i in sup)
    # degenerate supports: compare weight-0 ratios
    for i in sup:
        for j in sup:
            if Q[i] ** W[j] * P[j] ** W[i] != Q[j] ** W[i] * P[i] ** W[j]: return False
    return True


# ---------------------------------------------------------------- reduction at infinity via covariant points
import cmath
def _sl2z_to_fd(tau):
    """gamma in SL2(Z) (as (a,b,c,d)) with gamma^{-1}(tau) in the standard fundamental domain."""
    a, b, c, d = 1, 0, 0, 1
    for _ in range(200):
        n = round(tau.real)
        tau -= n; a, b, c, d = a, b + a * n, c, d + c * n     # tau -> tau - n  : M <- M*T^n
        if abs(tau) < 1 - 1e-12:
            tau = -1 / tau; a, b, c, d = b, -a, d, -c           # tau -> -1/tau  : M <- M*S
        else:
            break
    return (a, b, c, d)

def covariant_points(c):
    I, J = IJ_from_map(c)
    pts = []
    u2 = transvectant(I, J, 2); u3 = transvectant(J, u2, 1)
    for q in (J, u2, u3, add(J, u2), add(J, u2, 1, -1), add(J, u3), add(u2, u3)):
        A, Bq, C = [float(t) for t in q]
        disc = Bq * Bq - 4 * A * C
        if A != 0 and disc < 0:
            z = (-Bq + cmath.sqrt(disc)) / (2 * A)
            pts.append(z if z.imag > 0 else z.conjugate())
    coeffs = [float(t) for t in I]
    if coeffs[0] != 0:
        import numpy as np
        for z in np.roots(coeffs):
            if abs(z.imag) > 1e-9: pts.append(complex(z.real, abs(z.imag)))
    return pts

def reduce_infinity(c):
    best = reduce_sl2z(c)
    for z in covariant_points(c):
        try:
            g = _sl2z_to_fd(z)
            c2 = reduce_sl2z(conjugate(c, g))
            if naive_height(c2) < naive_height(best): best = c2
        except (OverflowError, ZeroDivisionError):
            pass
    return best

def small_model(c, P):
    m = minimise(c, bad_primes(c, P))
    r = reduce_infinity(m)
    # second pass from the reduced model (covariant points of the new model)
    r2 = reduce_infinity(r)
    return r2 if naive_height(r2) < naive_height(r) else r

# ---------------------------------------------------------------- improved search (v2)
def equal_res_neighbours(c, primes=(2, 3, 5, 7), depth=2):
    """Vertices of the minimal-resultant locus near c (conjugates by det-p matrices with the same |Res|)."""
    R = abs(resultant(c)); seen = {c}; frontier = [c]
    for _ in range(depth):
        nxt = []
        for m in frontier:
            for p in primes:
                if R % p: continue
                for g in [(p, a, 0, 1) for a in range(p)] + [(1, 0, 0, p)]:
                    m2 = conjugate(m, g)
                    if m2 not in seen and abs(resultant(m2)) == R:
                        seen.add(m2); nxt.append(m2)
        frontier = nxt
    return list(seen)

WORDS = [(1, 1, 0, 1), (1, -1, 0, 1), (0, -1, 1, 0), (-1, 0, 0, 1)]
def bfs_gl2z(c, depth=4):
    best = c; layer = [c]; seen = {c}
    for _ in range(depth):
        nxt = []
        for m in layer:
            for g in WORDS:
                m2 = conjugate(m, g)
                if m2 in seen: continue
                seen.add(m2); nxt.append(m2)
                if naive_height(m2) < naive_height(best): best = m2
        layer = nxt
    return best

def small_model_v2(c, P):
    m = minimise(c, bad_primes(c, P))
    best = None
    for s in equal_res_neighbours(m):
        r = reduce_infinity(s)
        r = bfs_gl2z(r, 4)
        r = reduce_infinity(r)
        if best is None or naive_height(r) < naive_height(best): best = r
    return best

# ---------------------------------------------------------------- high-precision covariant points (v3)
import mpmath as _mp
_mp.mp.dps = 60

def covariant_points_mp(c):
    I, J = IJ_from_map(c)
    u2 = transvectant(I, J, 2); u3 = transvectant(J, u2, 1)
    pts = []
    for q in (J, u2, u3, add(J, u2), add(J, u2, 1, -1), add(J, u3), add(u2, u3)):
        A, Bq, C = [_mp.mpf(t.numerator) / t.denominator for t in q]
        disc = Bq * Bq - 4 * A * C
        if A != 0 and disc < 0:
            pts.append(_mp.mpc(-Bq / (2 * A), _mp.sqrt(-disc) / (2 * abs(A))))
    co = [_mp.mpf(t.numerator) / t.denominator for t in I]
    if co[0] != 0:
        try:
            for z in _mp.polyroots(co, maxsteps=400, extraprec=400):
                if abs(_mp.im(z)) > _mp.mpf(10) ** -40: pts.append(_mp.mpc(_mp.re(z), abs(_mp.im(z))))
        except Exception:
            pass
    return pts

def _fd_mp(tau):
    a, b, c, d = 1, 0, 0, 1
    for _ in range(2000):
        n = int(_mp.nint(_mp.re(tau)))
        tau -= n; b, d = b + a * n, d + c * n
        if abs(tau) < 1 - _mp.mpf(10) ** -30:
            tau = -1 / tau; a, b, c, d = b, -a, d, -c
        else:
            break
    return (a, b, c, d)

def reduce_infinity_mp(c, rounds=6):
    best = reduce_sl2z(c)
    for _ in range(rounds):
        improved = False
        for z in covariant_points_mp(best):
            g = _fd_mp(z)
            if g == (1, 0, 0, 1): continue
            c2 = reduce_sl2z(conjugate(best, g))
            if naive_height(c2) < naive_height(best): best = c2; improved = True
        if not improved: break
    return best

def small_model_v3(c, P):
    m = minimise(c, bad_primes(c, P))
    best = None
    for s in equal_res_neighbours(m):
        r = reduce_infinity_mp(s)
        r = bfs_gl2z(r, 4)
        r = reduce_infinity_mp(r)
        if best is None or naive_height(r) < naive_height(best): best = r
    return best

def small_model_v4(c, P):
    """Fast path (v2) followed by the high-precision reduction of its output only."""
    r = small_model_v2(c, P)
    r2 = bfs_gl2z(reduce_infinity_mp(r), 4)
    return r2 if naive_height(r2) < naive_height(r) else r

def _reduce_auto(c):
    return reduce_infinity_mp(c) if naive_height(c) > 10 ** 9 else reduce_infinity(c)

def small_model_v5(c, P):
    """v3 with high precision only where needed (coefficients above 10^9)."""
    m = minimise(c, bad_primes(c, P))
    best = None
    for s in equal_res_neighbours(m):
        r = _reduce_auto(s)
        r = bfs_gl2z(r, 4)
        r = _reduce_auto(r)
        if best is None or naive_height(r) < naive_height(best): best = r
    return best

def julia_point(form):
    """Julia's covariant point of a binary form (roots alpha_j, weights |F'(alpha_j)|^{-2/(n-2)})."""
    co = [_mp.mpf(t.numerator) / t.denominator for t in form]
    n = len(co) - 1
    while co and co[0] == 0: co = co[1:]
    if len(co) - 1 < 3: return None
    try:
        roots = _mp.polyroots(co, maxsteps=400, extraprec=400)
    except Exception:
        return None
    d = [sum(c * (len(co) - 1 - k) * r ** (len(co) - 2 - k) for k, c in enumerate(co[:-1])) for r in roots]
    if any(abs(x) < _mp.mpf(10) ** -40 for x in d): return None
    t = [abs(x) ** (-_mp.mpf(2) / (n - 2)) for x in d]
    T = sum(t)
    x = sum(ti * _mp.re(r) for ti, r in zip(t, roots)) / T
    y2 = sum(ti * ((x - _mp.re(r)) ** 2 + _mp.im(r) ** 2) for ti, r in zip(t, roots)) / T
    if y2 <= 0: return None
    return _mp.mpc(x, _mp.sqrt(y2))

def reduce_infinity_julia(c, rounds=8):
    best = reduce_sl2z(c)
    for _ in range(rounds):
        I, J = IJ_from_map(best)
        z = julia_point(I)
        if z is None: break
        g = _fd_mp(z)
        if g == (1, 0, 0, 1): break
        c2 = reduce_sl2z(conjugate(best, g))
        if naive_height(c2) >= naive_height(best): break
        best = c2
    return best

def small_model_v6(c, P):
    """v5 plus Julia's covariant point of the fixed-point quartic (handles totally real configurations)."""
    m = minimise(c, bad_primes(c, P))
    best = None
    for s in equal_res_neighbours(m):
        for r in (_reduce_auto(s), reduce_infinity_julia(s)):
            r = bfs_gl2z(r, 4)
            r = _reduce_auto(r)
            r = reduce_infinity_julia(r)
            if best is None or naive_height(r) < naive_height(best): best = r
    return best

# ---------------------------------------------------------------- v7: local search off the minimal-resultant locus
# The model of smallest naive height need not have minimal resultant (e.g. the class of
# (3,4,4,0,3,-1,4,4): Res = 2^6 * 132, while the minimal resultant is 132), and an equal-resultant
# neighbour may be GL2(Z)-reduced to a non-optimal model.  A breadth-first search of depth 3 over
# the moves z -> z+-1, -1/z, -z and the det-p moves (p a; 0 1), (1 0; 0 p) for p = 2, 3 repairs both.
LMOVES = WORDS + [(2, 0, 0, 1), (2, 1, 0, 1), (1, 0, 0, 2), (3, 0, 0, 1), (3, 1, 0, 1), (3, 2, 0, 1), (1, 0, 0, 3)]

def local_search(c, depth=3, rounds=3):
    best = tuple(c)
    for _ in range(rounds):
        start = best; layer = [start]; seen = {start}
        for _ in range(depth):
            nxt = []
            for m in layer:
                for g in LMOVES:
                    m2 = tuple(conjugate(m, g))
                    if m2 in seen: continue
                    seen.add(m2); nxt.append(m2)
                    if naive_height(m2) < naive_height(best): best = m2
            layer = nxt
        if best == start: break
    return best

def small_model_v7(c, P):
    return local_search(small_model_v6(c, P))

# ---------------------------------------------------------------- v8: the whole minimal-resultant locus
# The locus of minimal resultant can contain vertices at distance 3 at p = 2, or vertices at primes p > 7
# (p^2 | Res suffices: conjugation by a primitive matrix of determinant p multiplies Res by p^12 / p^(6e)).
# Example: the class [14:6:6:-64:-64:0] has minimal |Res| = 2116 = 46^2, and its model of naive height 4
# lies at distance one from the one found by v7 at p = 2 and at p = 23.
def minres_locus(c, depth=3):
    R = abs(resultant(c))
    if R == 0: return [tuple(c)]
    fa = pari.factor(R)
    primes = [int(p) for p, e in zip(fa[0], fa[1]) if int(e) >= 2]
    seen = {tuple(c)}; frontier = [tuple(c)]
    for _ in range(depth):
        nxt = []
        for m in frontier:
            for p in primes:
                for g in [(p, a, 0, 1) for a in range(p)] + [(1, 0, 0, p)]:
                    m2 = tuple(conjugate(m, g))
                    if m2 not in seen and abs(resultant(m2)) == R:
                        seen.add(m2); nxt.append(m2)
        frontier = nxt
    return list(seen)

def improve_v8(m0, P):
    """Given the output m0 of small_model_v7, reduce the vertices of the minimal-resultant locus that
    small_model_v6 did not visit, and return the best model."""
    m = tuple(minimise(tuple(m0), bad_primes(tuple(m0), P)))
    old = set(tuple(s) for s in equal_res_neighbours(m))
    best = tuple(m0)
    for s in minres_locus(m):
        if s in old: continue
        for r in (_reduce_auto(s), reduce_infinity_julia(s)):
            r = bfs_gl2z(r, 4); r = _reduce_auto(r); r = reduce_infinity_julia(r)
            if naive_height(r) < naive_height(best): best = tuple(r)
    return local_search(best) if best != tuple(m0) else best

def small_model_v8(c, P):
    return improve_v8(small_model_v7(c, P), P)


==> anc/local_density.py <==
"""p-adic prediction of tau_p = p * Pr(P mod p in Z) and q_p = Pr(obstructed at p | P mod p in Z)
for rational points of the double cover  xi5^2 = F(xi0..xi4).

A point x of Z_p^5 carries the weight sigma_p(x) = #{y : y^2 = F(x)} normalised p-adically:
  sigma_p(x) = (1 + chi(u)) p^{v/2} if F(x) = p^v u with v even, 0 if v odd   (chi = Legendre symbol).
We sample x uniformly modulo p^K (K = 8) and compute everything modulo p^K with int64 arithmetic.
Usage: python3 local_density.py nsamples p1 p2 ...
"""
import os as _os; M3 = _os.environ.get('M3_ROOT', _os.path.dirname(_os.path.dirname(_os.path.abspath(__file__))))
import sys, json, numpy as np

def run(p, n, K=8, seed=0):
    rng = np.random.default_rng(seed + p)
    m = p ** K
    x = [rng.integers(0, m, n, dtype=np.int64) for _ in range(5)]
    mul = lambda a, b: (a * b) % m
    x0, x1, x2, x3, x4 = x
    x0_2 = mul(x0, x0); x0_3 = mul(x0_2, x0); x1_2 = mul(x1, x1); x1_3 = mul(x1_2, x1)
    x3_2 = mul(x3, x3); x3_3 = mul(x3_2, x3); x4_2 = mul(x4, x4); x4_3 = mul(x4_2, x4)
    F216 = (2 * mul(x0_3, x1_3) - 12 * mul(x0_3, mul(x2, x2)) - 9 * mul(mul(x0, x1_2), x3_2) - 36 * mul(x2, x3_3)
            + 108 * mul(mul(x0, x2), mul(x3, x4)) + 54 * mul(mul(x1, x3_2), x4) - 54 * mul(mul(x0, x1), x4_2) - 108 * x4_3) % m
    # F = F216/216 ; 216 is a p-adic unit for p >= 5
    inv216 = pow(216, -1, m)
    F = mul(F216, np.int64(inv216))
    def val_unit(a):
        v = np.zeros(n, np.int64); u = a.copy(); z = (a == 0)
        for _ in range(K):
            d = (u % p == 0) & ~z
            if not d.any(): break
            v += d; u = np.where(d, u // p, u)
        return np.where(z, K, v), u
    def leg(a):
        a = a % p; r = np.ones(n, np.int64); b = a.copy(); e = (p - 1) // 2
        while e:
            if e & 1: r = (r * b) % p
            b = (b * b) % p; e >>= 1
        return np.where(a == 0, 0, np.where(r == 1, 1, -1))
    v, u = val_unit(F)
    sig = np.where((v % 2 == 0) & (v < K), (1 + leg(u)) * (p ** (v // 2)).astype(float), 0.0)
    sig = np.where(v >= K, p ** (K / 2), sig)            # F = 0 mod p^K: negligible mass
    # Gram matrix 18 G mod p and its 2x2 minors
    r_ = lambda a: a % p
    g00 = r_(18 * r_(x0)); g01 = r_(18 * r_(x3)); g02 = r_(18 * r_(x4))
    g11 = r_(6 * r_(x0) * r_(x1) + 18 * r_(x4)); g12 = r_(6 * r_(x0) * r_(x2) + 3 * r_(x1) * r_(x3))
    g22 = r_(r_(x0) * r_(x1) * r_(x1) - 3 * r_(x1) * r_(x4) + 6 * r_(x2) * r_(x3))
    mins = [g00 * g11 - g01 * g01, g00 * g12 - g01 * g02, g01 * g12 - g11 * g02, g00 * g22 - g02 * g02,
            g01 * g22 - g12 * g02, g11 * g22 - g12 * g12]
    inZ = np.all([(mi % p) == 0 for mi in mins], axis=0)
    # Hilbert symbol (-3M, -2 x0)_p, M = x0^2 x1 + 3 x0 x4 - 3 x3^2
    M = (mul(x0_2, x1) + 3 * mul(x0, x4) - 3 * x3_2) % m
    a = (-3 * M) % m; b = (-2 * x0) % m
    va, ua = val_unit(a); vb, ub = val_unit(b)
    eps = ((va * vb) % 2) * (((p - 1) // 2) % 2)
    hs = np.where(eps == 1, -1, 1) * np.where(vb % 2 == 1, leg(ua), 1) * np.where(va % 2 == 1, leg(ub), 1)
    ok = (va < K) & (vb < K)
    tot = sig.sum()
    wZ = (sig * inZ).sum()
    wZob = (sig * inZ * (hs == -1) * ok).sum()
    wob = (sig * (hs == -1) * ok).sum()
    return dict(p=p, samples=n, tau_p=float(p * wZ / tot), q_p=float(wZob / wZ) if wZ else None,
                eps_p_times_p=float(p * wob / tot), obstructed_outside_Z=float((sig * ~inZ * (hs == -1) * ok).sum() / tot))

if __name__ == '__main__':
    n = int(sys.argv[1]); res = []
    for p in map(int, sys.argv[2:]):
        r = run(p, n, K=8 if p <= 13 else 6); res.append(r); print(r, flush=True)
    json.dump(res, open(M3 + '/results/local_density.json', 'w'), indent=1)


==> anc/stats7.c <==
/* stats7.c -- one streaming pass over classified census files (output of classify.c) computing every statistic of
 * sec:census and sec:statistics of the paper, for the two height cuts H <= 5 and H <= 7 at once, and writing
 * deterministic random samples of points (the samples M56 and M67 are those of sec:models).
 *
 * Input lines: x0,x1,x2,x3,x4,x5,h12,stratum,fine,M,obst,l2primes   (M = 3 m12; obst: places, 0 = infinity;
 *              l2primes: primes p >= 5 with rank(G mod p) <= 1, or "all", or "big")
 * Usage: stats7 in.csv stats_out.txt samples_out.csv
 * stats_out.txt: lines "cut name i j value" (cut = 5 or 7), only nonzero values; summed over files by stats7_combine.py.
 */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>

typedef long long ll;
typedef unsigned long long ull;
#define PMAX 3000000          /* prime counters and SPF sieve */
#define NX 12                  /* Bayes ladder thresholds */
#define NSH 6                  /* shells (0,2],(2,3],(3,4],(4,5],(5,6],(6,7] */
#define XOFF 49                /* |x0|,|x1| <= 49 for H <= 7 */
#define XW (2 * XOFF + 1)
#define NQP 13
#define NTQ 9
#define MAXD 200

static const ll THR[NSH] = {4096LL, 531441LL, 16777216LL, 244140625LL, 2176782336LL, 13841287201LL};
static const ll LAD[NX] = {0, 2, 3, 5, 7, 13, 31, 97, 1000, 10000, 100000, 10000000};
static const int QP[NQP] = {5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47};
static int *spf;

typedef struct {
    ull N, fine, strat[8], stratfine[8];
    ull split, splitfine, sheetN[XW], sheetFine[XW];               /* all points, by x0 */
    ull M0_all, M0_split, M0_U, M0_Usplit;
    ull U, Ufine, Uco, Usplit, Usplitfine;
    ull shP[NSH], shF[NSH], shCo[NSH], shOm[NSH], shO2[NSH], shNs[NSH], shNsF[NSH];
    ull plInf, pl2, pl3, *plp;                                       /* coarse U obstructed at place */
    ull size[16], pat[8][8];
    ull posdef, oinf, mismatch_real;
    ull ladKC[NX], ladR[NX], ladRF[NX];
    ull obig, obig_outZ, obig_outZ_x5zero, obig_outZ_x5zero_pM, l2all, l2big, zpairs;
    ull t2_pairs, t2_pred, t2_mis_obs_not_pred, t2_mis_pred_not_obs, t2_obsbig_px0;
    ull t3_pairs, t3_neg;                                            /* p !| x5, v_p(m12) odd, (-2x0/p) = -1 */
    ull qn[NQP], qo[NQP], qrn[4], qro[4];
    ull om[16], omF[16], shom[NSH][16], shomF[NSH][16];
    ull tqP[4][2], tqZ[4][2][NTQ], tqO[4][2][NTQ];                  /* shells (0,4],(4,5],(5,6],(6,7] x {all,nonsplit} */
    ull fdA[MAXD + 1][2], fdB[MAXD + 1][2], fdnone;                  /* minimal |d| field, orders (+,-) and (-,+) */
    ull xiN[XW], xiF[XW];                                            /* U by x0 */
    ull cellN[XW][XW], cellF[XW][XW];                                /* U by (x0, x1) */
    ull s24N[16][16], s24F[16][16];                                  /* U, x0 = -24, by (x3 mod 16, x4 mod 16) */
} Acc;

static ull mulmod(ull a, ull b, ull m) { return (ull)((unsigned __int128)a * b % m); }
static ull powmod(ull a, ull e, ull m) { ull r = 1 % m; a %= m; while (e) { if (e & 1) r = mulmod(r, a, m); a = mulmod(a, a, m); e >>= 1; } return r; }
static int legendre(ll a, ll p) {           /* p odd prime */
    ll r = a % p; if (r < 0) r += p; if (r == 0) return 0;
    return powmod((ull)r, (ull)(p - 1) / 2, (ull)p) == 1 ? 1 : -1;
}
static int is_sq(ll v) { if (v < 0) return 0; ll r = 0; while ((r + 1) * (r + 1) <= v) r++; return r * r == v; }
static int sqfree(int d) { int a = d < 0 ? -d : d; for (int q = 2; q * q <= a; q++) if (a % (q * q) == 0) return 0; return a > 1 || d == -1; }
/* is d a non-square in Q_v (v = 0 for infinity)?  d squarefree */
static int nonsq(int d, ll v) {
    if (v == 0) return d < 0;
    if (v == 2) return ((d % 8) + 8) % 8 != 1;
    if (d % v == 0) return 1;
    return legendre(d, v) == -1;
}
static ull mix(ull z) { z += 0x9e3779b97f4a7c15ULL; z = (z ^ (z >> 30)) * 0xbf58476d1ce4e5b9ULL; z = (z ^ (z >> 27)) * 0x94d049bb133111ebULL; return z ^ (z >> 31); }

static void acc_init(Acc *a) { memset(a, 0, sizeof *a); a->plp = calloc(PMAX, sizeof(ull)); }

static int nd = 0, dA[2 * MAXD], dB[2 * MAXD];
static void build_dlists(void) {
    for (int m = 1; m <= MAXD; m++) {
        int c[2] = {m, -m};
        for (int k = 0; k < 2; k++) { int d = c[k]; if (d != 1 && sqfree(d)) dA[nd] = d, dB[nd] = 0, nd++; }
    }
    /* dB: same |d| order, negative first */
    int j = 0;
    for (int m = 1; m <= MAXD; m++) {
        int c[2] = {-m, m};
        for (int k = 0; k < 2; k++) { int d = c[k]; if (d != 1 && sqfree(d)) dB[j++] = d; }
    }
}

static void stat_out(FILE *o, int cut, const char *nm, int i, int j, ull v) { if (v) fprintf(o, "%d %s %d %d %llu\n", cut, nm, i, j, v); }

int main(int argc, char **argv) {
    if (argc < 4) { fprintf(stderr, "usage: stats7 in.csv stats.txt samples.csv\n"); return 2; }
    spf = calloc(PMAX, sizeof(int));
    for (int i = 2; i < PMAX; i++) if (!spf[i]) for (ll j = i; j < PMAX; j += i) if (!spf[j]) spf[j] = i;
    build_dlists();
    static Acc A5, A7; acc_init(&A5); acc_init(&A7);
    FILE *in = fopen(argv[1], "rb"); if (!in) { perror(argv[1]); return 1; }
    FILE *smp = fopen(argv[3], "w");
    static char line[4096];
    ull nl = 0, bad = 0;
    /* sampling probabilities (targets / population of generic points; see stats7_combine.py) */
    const double pU7 = 400000.0 / 214073758.0, pH4 = 450000.0 / 1559979.0, pS45 = 300000.0 / 10850407.0,
                 pS56 = 300000.0 / 48172273.0, pS67 = 300000.0 / 153491099.0, pM56 = 7000.0 / 30000000.0, pM67 = 7000.0 / 90000000.0;
    while (fgets(line, sizeof line, in)) {
        nl++;
        size_t L = strlen(line); while (L && (line[L - 1] == '\n' || line[L - 1] == '\r')) line[--L] = 0;
        char *f[12]; int nf = 0; char *p = line; f[nf++] = p;
        for (; *p; p++) if (*p == ',') { *p = 0; if (nf < 12) f[nf++] = p + 1; }
        if (nf != 12) { bad++; continue; }
        ll x[6]; for (int i = 0; i < 6; i++) x[i] = strtoll(f[i], 0, 10);
        ll h12 = strtoll(f[6], 0, 10); const char *sn = f[7]; int fine = f[8][0] == '1'; ll M = strtoll(f[9], 0, 10);
        int st = 0; if (sn[0] == 'L') st = sn[1] - '0';
        int oinf = 0, o2 = 0, o3 = 0, nbig = 0; ll big[16];
        if (*f[10]) { char *q = f[10]; while (*q) { ll v = strtoll(q, &q, 10); if (v == 0) oinf = 1; else if (v == 2) o2 = 1; else if (v == 3) o3 = 1; else if (nbig < 16) big[nbig++] = v; if (*q == ';') q++; } }
        int l2all = 0, l2big = 0, nz = 0; ll zp[64];
        if (!strcmp(f[11], "all")) l2all = 1; else if (!strcmp(f[11], "big")) l2big = 1;
        else if (*f[11]) { char *q = f[11]; while (*q) { ll v = strtoll(q, &q, 10); if (nz < 64) zp[nz++] = v; if (*q == ';') q++; } }
        int sh = 0; while (sh < NSH && h12 > THR[sh]) sh++;
        if (sh >= NSH) { bad++; continue; }
        ll v2 = -2 * x[0]; int split = is_sq(v2);
        for (int c = 0; c < 2; c++) {
            Acc *a = c ? &A7 : &A5;
            if (!c && h12 > THR[3]) continue;
            a->N++; a->fine += fine; a->strat[st]++; a->stratfine[st] += fine;
            a->split += split; a->splitfine += split && fine;
            a->sheetN[x[0] + XOFF]++; a->sheetFine[x[0] + XOFF] += fine;
            if (M == 0) { a->M0_all++; a->M0_split += split; if (st == 0) { a->M0_U++; a->M0_Usplit += split; } }
            if (st != 0) continue;
            /* ---------------- generic stratum U ---------------- */
            a->U++; a->Ufine += fine; a->Uco += !fine; a->Usplit += split; a->Usplitfine += split && fine;
            int om = l2all || l2big ? 0 : nz;
            a->shP[sh]++; a->shF[sh] += fine; a->shCo[sh] += !fine; a->shOm[sh] += om; a->shO2[sh] += o2;
            if (!split) { a->shNs[sh]++; a->shNsF[sh] += fine; }
            a->l2all += l2all; a->l2big += l2big; a->zpairs += l2all || l2big ? 0 : nz;
            a->om[om < 15 ? om : 15]++; a->omF[om < 15 ? om : 15] += fine;
            a->shom[sh][om < 15 ? om : 15]++; a->shomF[sh][om < 15 ? om : 15] += fine;
            int posdef = x[0] > 0 && M > 0; a->posdef += posdef; a->oinf += oinf; a->mismatch_real += posdef != oinf;
            if (!fine) {
                a->plInf += oinf; a->pl2 += o2; a->pl3 += o3;
                for (int k = 0; k < nbig; k++) if (big[k] < PMAX) a->plp[big[k]]++;
                int size = oinf + o2 + o3 + nbig; a->size[size < 15 ? size : 15]++;
                a->pat[oinf * 4 + o2 * 2 + o3][nbig < 7 ? nbig : 7]++;
            }
            if (fine && (oinf || o2 || o3 || nbig)) bad++;
            /* Bayes ladder */
            ll s = (ll)1 << 62; if (o2) s = 2; else if (o3) s = 3; else for (int k = 0; k < nbig; k++) if (big[k] < s) s = big[k];
            for (int t = 0; t < NX; t++) {
                int known = oinf || (LAD[t] && s <= LAD[t]);
                if (known) a->ladKC[t] += !fine; else { a->ladR[t]++; a->ladRF[t] += fine; }
            }
            /* Theorem B(ii): obstructed p >= 5 lie in Z */
            for (int k = 0; k < nbig; k++) {
                int in = l2all; for (int j = 0; j < nz && !in; j++) in = zp[j] == big[k];
                a->obig++;
                if (!in && !l2big) { a->obig_outZ++; if (x[5] == 0) { a->obig_outZ_x5zero++; a->obig_outZ_x5zero_pM += M % big[k] == 0; } }
            }
            /* Theorem 4.2(2): for p >= 5, p !| x0: obstructed <=> v_p(m12) odd and (-2x0/p) = -1; and p !| x5, v_p odd => (-2x0/p) = 1 */
            ll m = M < 0 ? -M : M;
            if (m >= PMAX) { bad++; }
            else if (m > 1) {
                ll t = m;
                while (t > 1) {
                    int q = spf[t]; int e = 0; while (t % q == 0) { t /= q; e++; }
                    if (q < 5 || !(e & 1)) continue;
                    int leg = legendre(-2 * x[0], q);
                    if (x[0] % q != 0) {
                        a->t2_pairs++;
                        int pred = leg == -1, obs = 0; for (int k = 0; k < nbig; k++) obs |= big[k] == q;
                        a->t2_pred += pred; a->t2_mis_pred_not_obs += pred && !obs; a->t2_mis_obs_not_pred += obs && !pred;
                    }
                    if (x[5] % q != 0) { a->t3_pairs++; a->t3_neg += leg == -1; }
                }
            }
            for (int k = 0; k < nbig; k++) if (x[0] % big[k] != 0) {
                ll e = 0, t = m; while (t && t % big[k] == 0) { t /= big[k]; e++; }
                if (!(e & 1) || legendre(-2 * x[0], big[k]) != -1) a->t2_obsbig_px0++;     /* obstructed but not predicted */
            }
            /* q_p and tau_p */
            if (!l2all && !l2big) for (int j = 0; j < nz; j++) {
                ll q = zp[j]; int obs = 0; for (int k = 0; k < nbig; k++) obs |= big[k] == q;
                for (int i = 0; i < NQP; i++) if (q == QP[i]) { a->qn[i]++; a->qo[i] += obs; }
                int r = q < 50 ? -1 : q < 100 ? 0 : q < 1000 ? 1 : q < 10000 ? 2 : 3;
                if (r >= 0) { a->qrn[r]++; a->qro[r] += obs; }
                int tsh = sh <= 2 ? 0 : sh - 2;
                for (int i = 0; i < NTQ; i++) if (q == QP[i]) { a->tqZ[tsh][0][i]++; a->tqO[tsh][0][i] += obs; if (!split) { a->tqZ[tsh][1][i]++; a->tqO[tsh][1][i] += obs; } }
            }
            { int tsh = sh <= 2 ? 0 : sh - 2; a->tqP[tsh][0]++; if (!split) a->tqP[tsh][1]++; }
            /* minimal quadratic field of definition of a coarse point */
            if (!fine) {
                ll S[20]; int ns = 0; if (oinf) S[ns++] = 0; if (o2) S[ns++] = 2; if (o3) S[ns++] = 3; for (int k = 0; k < nbig; k++) S[ns++] = big[k];
                int foundA = 0, foundB = 0;
                for (int i = 0; i < nd && !foundA; i++) { int ok = 1; for (int k = 0; k < ns && ok; k++) ok = nonsq(dA[i], S[k]); if (ok) { foundA = 1; int d = dA[i]; a->fdA[d < 0 ? -d : d][d < 0]++; } }
                for (int i = 0; i < nd && !foundB; i++) { int ok = 1; for (int k = 0; k < ns && ok; k++) ok = nonsq(dB[i], S[k]); if (ok) { foundB = 1; int d = dB[i]; a->fdB[d < 0 ? -d : d][d < 0]++; } }
                if (!foundA || !foundB) a->fdnone++;
            }
            /* sheets and slices */
            a->xiN[x[0] + XOFF]++; a->xiF[x[0] + XOFF] += fine;
            if (x[1] >= -XOFF && x[1] <= XOFF) { a->cellN[x[0] + XOFF][x[1] + XOFF]++; a->cellF[x[0] + XOFF][x[1] + XOFF] += fine; }
            if (x[0] == -24) { int i3 = ((x[3] % 16) + 16) % 16, i4 = ((x[4] % 16) + 16) % 16; a->s24N[i3][i4]++; a->s24F[i3][i4] += fine; }
        }
        /* deterministic samples (generic points only, all of H <= 7) */
        if (st == 0) {
            ull hsh = 0x243f6a8885a308d3ULL; for (int i = 0; i < 6; i++) hsh = mix(hsh ^ (ull)x[i]);
            double u[7]; for (int k = 0; k < 7; k++) u[k] = (double)(mix(hsh + 0x1000193ULL * (k + 1)) >> 11) / 9007199254740992.0;
            int elig = fine && x[0] != 0 && M != 0;
            static const char *tag[7] = {"U7", "H4", "S45", "S56", "S67", "M56", "M67"};
            int want[7] = {u[0] < pU7, sh <= 2 && u[1] < pH4, sh == 3 && u[2] < pS45, sh == 4 && u[3] < pS56, sh == 5 && u[4] < pS67,
                           sh == 4 && elig && u[5] < pM56, sh == 5 && elig && u[6] < pM67};
            for (int k = 0; k < 7; k++) if (want[k]) {
                fprintf(smp, "%s,%lld,%lld,%lld,%lld,%lld,%lld,%lld,%s,%d,%lld,%s,%s\n", tag[k], x[0], x[1], x[2], x[3], x[4], x[5], h12, sn, fine, M, f[10], f[11]);
            }
        }
    }
    fclose(in); fclose(smp);
    FILE *o = fopen(argv[2], "w");
    fprintf(o, "0 lines 0 0 %llu\n0 bad 0 0 %llu\n", nl, bad);
    for (int c = 0; c < 2; c++) {
        Acc *a = c ? &A7 : &A5; int cut = c ? 7 : 5;
#define S1(nm, v) stat_out(o, cut, nm, 0, 0, v)
        S1("N", a->N); S1("fine", a->fine); S1("split", a->split); S1("splitfine", a->splitfine);
        S1("M0_all", a->M0_all); S1("M0_split", a->M0_split); S1("M0_U", a->M0_U); S1("M0_Usplit", a->M0_Usplit);
        S1("U", a->U); S1("Ufine", a->Ufine); S1("Uco", a->Uco); S1("Usplit", a->Usplit); S1("Usplitfine", a->Usplitfine);
        S1("plInf", a->plInf); S1("pl2", a->pl2); S1("pl3", a->pl3); S1("posdef", a->posdef); S1("oinf", a->oinf); S1("mismatch_real", a->mismatch_real);
        S1("obig", a->obig); S1("obig_outZ", a->obig_outZ); S1("obig_outZ_x5zero", a->obig_outZ_x5zero); S1("obig_outZ_x5zero_pM", a->obig_outZ_x5zero_pM);
        S1("l2all", a->l2all); S1("l2big", a->l2big); S1("zpairs", a->zpairs);
        S1("t2_pairs", a->t2_pairs); S1("t2_pred", a->t2_pred); S1("t2_mis_pred_not_obs", a->t2_mis_pred_not_obs); S1("t2_mis_obs_not_pred", a->t2_mis_obs_not_pred); S1("t2_obsbig_px0", a->t2_obsbig_px0);
        S1("t3_pairs", a->t3_pairs); S1("t3_neg", a->t3_neg); S1("fdnone", a->fdnone);
        for (int i = 0; i < 8; i++) { stat_out(o, cut, "strat", i, 0, a->strat[i]); stat_out(o, cut, "stratfine", i, 0, a->stratfine[i]); }
        for (int i = 0; i < XW; i++) { stat_out(o, cut, "sheetN", i - XOFF, 0, a->sheetN[i]); stat_out(o, cut, "sheetFine", i - XOFF, 0, a->sheetFine[i]);
                                       stat_out(o, cut, "xiN", i - XOFF, 0, a->xiN[i]); stat_out(o, cut, "xiF", i - XOFF, 0, a->xiF[i]); }
        for (int i = 0; i < NSH; i++) { stat_out(o, cut, "shP", i, 0, a->shP[i]); stat_out(o, cut, "shF", i, 0, a->shF[i]); stat_out(o, cut, "shCo", i, 0, a->shCo[i]);
                                        stat_out(o, cut, "shOm", i, 0, a->shOm[i]); stat_out(o, cut, "shO2", i, 0, a->shO2[i]); stat_out(o, cut, "shNs", i, 0, a->shNs[i]); stat_out(o, cut, "shNsF", i, 0, a->shNsF[i]);
                                        for (int w = 0; w < 16; w++) { stat_out(o, cut, "shom", i, w, a->shom[i][w]); stat_out(o, cut, "shomF", i, w, a->shomF[i][w]); } }
        for (int p = 0; p < PMAX; p++) stat_out(o, cut, "plp", p, 0, a->plp[p]);
        for (int i = 0; i < 16; i++) { stat_out(o, cut, "size", i, 0, a->size[i]); stat_out(o, cut, "om", i, 0, a->om[i]); stat_out(o, cut, "omF", i, 0, a->omF[i]); }
        for (int i = 0; i < 8; i++) for (int j = 0; j < 8; j++) stat_out(o, cut, "pat", i, j, a->pat[i][j]);
        for (int t = 0; t < NX; t++) { stat_out(o, cut, "ladKC", t, 0, a->ladKC[t]); stat_out(o, cut, "ladR", t, 0, a->ladR[t]); stat_out(o, cut, "ladRF", t, 0, a->ladRF[t]); }
        for (int i = 0; i < NQP; i++) { stat_out(o, cut, "qn", QP[i], 0, a->qn[i]); stat_out(o, cut, "qo", QP[i], 0, a->qo[i]); }
        for (int i = 0; i < 4; i++) { stat_out(o, cut, "qrn", i, 0, a->qrn[i]); stat_out(o, cut, "qro", i, 0, a->qro[i]); }
        for (int s = 0; s < 4; s++) for (int k = 0; k < 2; k++) { stat_out(o, cut, "tqP", s, k, a->tqP[s][k]);
            for (int i = 0; i < NTQ; i++) { stat_out(o, cut, k ? "tqZns" : "tqZ", s, QP[i], a->tqZ[s][k][i]); stat_out(o, cut, k ? "tqOns" : "tqO", s, QP[i], a->tqO[s][k][i]); } }
        for (int d = 0; d <= MAXD; d++) for (int k = 0; k < 2; k++) { stat_out(o, cut, "fdA", k ? -d : d, 0, a->fdA[d][k]); stat_out(o, cut, "fdB", k ? -d : d, 0, a->fdB[d][k]); }
        for (int i = 0; i < XW; i++) for (int j = 0; j < XW; j++) { stat_out(o, cut, "cellN", i - XOFF, j - XOFF, a->cellN[i][j]); stat_out(o, cut, "cellF", i - XOFF, j - XOFF, a->cellF[i][j]); }
        for (int i = 0; i < 16; i++) for (int j = 0; j < 16; j++) { stat_out(o, cut, "s24N", i, j, a->s24N[i][j]); stat_out(o, cut, "s24F", i, j, a->s24F[i][j]); }
    }
    fclose(o);
    fprintf(stderr, "%s: %llu lines, %llu bad\n", argv[1], nl, bad);
    return 0;
}


==> anc/stats7_combine.py <==
"""Sum the per-slice outputs of stats7.c and derive the statistics of the paper, for the cuts H <= 5 and H <= 7.
Usage: python3 stats7_combine.py OUTDIR stats_0.txt stats_1.txt ...   ->  OUTDIR/stats_H5.json, OUTDIR/stats_H7.json"""
import sys, json, math, os
from collections import defaultdict

out_dir = sys.argv[1]
T = defaultdict(int)
for fn in sys.argv[2:]:
    for line in open(fn):
        c, nm, i, j, v = line.split()
        T[(int(c), nm, int(i), int(j))] += int(v)
print('lines', T[(0, 'lines', 0, 0)], 'bad', T[(0, 'bad', 0, 0)])
SN = ['generic', 'L1', 'L2', 'L3', 'L4', 'L5', 'L6', 'L7']
SHELLS = [(0, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7)]
LAD = [0, 2, 3, 5, 7, 13, 31, 97, 1000, 10000, 100000, 10000000]
QP = [5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47]
TQS = ['0<H<=4', '4<H<=5', '5<H<=6', '6<H<=7']

for cut in (5, 7):
    g = lambda nm, i=0, j=0: T[(cut, nm, i, j)]
    keys = {k for k in T if k[0] == cut}
    def arr(nm):
        return {(k[2], k[3]): T[k] for k in keys if k[1] == nm}
    R = {'cut': cut}
    for k in ('N', 'fine', 'split', 'splitfine', 'M0_all', 'M0_split', 'M0_U', 'M0_Usplit', 'U', 'Ufine', 'Uco', 'Usplit',
              'Usplitfine', 'plInf', 'pl2', 'pl3', 'posdef', 'oinf', 'mismatch_real', 'obig', 'obig_outZ', 'obig_outZ_x5zero',
              'obig_outZ_x5zero_pM', 'l2all', 'l2big', 'zpairs', 't2_pairs', 't2_pred', 't2_mis_pred_not_obs',
              't2_mis_obs_not_pred', 't2_obsbig_px0', 't3_pairs', 't3_neg', 'fdnone'):
        R[k] = g(k)
    R['strata'] = {SN[i]: g('strat', i) for i in range(8)}
    R['strata_fine'] = {SN[i]: g('stratfine', i) for i in range(8)}
    R['split_share'] = R['split'] / R['N']
    sheet = arr('sheetN'); sheetF = arr('sheetFine')
    R['sheets_all'] = {str(i): [sheet[(i, 0)], sheetF.get((i, 0), 0)] for (i, _) in sorted(sheet)}
    xi = arr('xiN'); xiF = arr('xiF')
    R['fine_by_xi0_U'] = [[i, xi[(i, 0)], xiF.get((i, 0), 0) / xi[(i, 0)]] for (i, _) in sorted(xi)]
    nco = R['Uco']
    plp = arr('plp')
    places = {'inf': R['plInf'], '2': R['pl2'], '3': R['pl3']}
    for (p, _), c in sorted(plp.items()):
        places[str(p)] = c
    R['places_count'] = places
    R['places_percent_of_coarse'] = {k: 100 * v / nco for k, v in places.items()}
    R['obstruction_set_sizes'] = {str(i): c for (i, _), c in sorted(arr('size').items())}
    names = {0: '', 1: '3', 2: '2', 3: '2,3', 4: 'inf', 5: 'inf,3', 6: 'inf,2', 7: 'inf,2,3'}
    pat = {f'{{{names[i]}}}+{j}': c for (i, j), c in arr('pat').items()}
    R['patterns'] = dict(sorted(pat.items(), key=lambda t: -t[1]))
    R['patterns_percent'] = {k: 100 * v / nco for k, v in R['patterns'].items()}
    ng = R['U']; fg = R['Ufine'] / ng
    R['constant_accuracy'] = max(fg, 1 - fg)
    lad = []
    for t, X in enumerate(LAD):
        kc, rr, rf = g('ladKC', t), g('ladR', t), g('ladRF', t)
        maj_fine = rf >= rr - rf
        acc = kc + (rf if maj_fine else rr - rf)
        lad.append(dict(X=X, accuracy=acc / ng, known_coarse=kc / nco, p_fine_given_none=rf / max(rr, 1)))
    R['bayes_ladder'] = lad
    R['q_p'] = [dict(p=p, n=g('qn', p), freq_times_p=p * g('qn', p) / ng, q=g('qo', p) / max(g('qn', p), 1)) for p in QP]
    R['q_p_ranges'] = [dict(range=r, n=g('qrn', k), q=g('qro', k) / max(g('qrn', k), 1)) for k, r in
                       enumerate([[50, 100], [100, 1000], [1000, 10 ** 4], [10 ** 4, 10 ** 12]])]
    om = arr('om'); omF = arr('omF')
    R['fine_by_omega'] = [dict(omega=w, points=om[(w, 0)], fine=omF.get((w, 0), 0) / om[(w, 0)]) for (w, _) in sorted(om)]
    shom = arr('shom'); shomF = arr('shomF')
    sh = []
    for i, (lo, hi) in enumerate(SHELLS):
        P = g('shP', i)
        if not P: continue
        sh.append(dict(shell=[lo, hi], points=P, fine=g('shF', i) / P, coarse=g('shCo', i), mean_omega=g('shOm', i) / P,
                       obstructed_at_2=g('shO2', i) / max(g('shCo', i), 1), nonsplit=g('shNs', i),
                       delta_ns=g('shNsF', i) / max(g('shNs', i), 1),
                       omega={str(w): [shom[(i, w)], shomF.get((i, w), 0) / shom[(i, w)]] for (ii, w) in sorted(shom) if ii == i}))
    R['shells'] = sh
    tq = {}
    for s, nm in enumerate(TQS):
        for k, lab in ((0, 'all'), (1, 'nonsplit')):
            P = g('tqP', s, k)
            if not P: continue
            Zn, On = ('tqZ', 'tqO') if k == 0 else ('tqZns', 'tqOns')
            tq[f'{lab} {nm}'] = [[p, round(p * g(Zn, s, p) / P, 3), round(g(On, s, p) / max(g(Zn, s, p), 1), 3)] for p in QP[:9]]
    R['tau_q_census'] = tq
    fdA = arr('fdA'); fdB = arr('fdB')
    for lab, fd in (('fields_pos_first', fdA), ('fields_neg_first', fdB)):
        tot = sum(fd.values())
        byd = {str(d): c for (d, _), c in sorted(fd.items(), key=lambda t: -t[1])}
        R[lab] = dict(total=tot, percent={d: 100 * c / tot for d, c in byd.items()},
                      le2=100 * sum(c for (d, _), c in fd.items() if abs(d) <= 2) / tot,
                      le10=100 * sum(c for (d, _), c in fd.items() if abs(d) <= 10) / tot,
                      max_abs_d=max(abs(d) for (d, _) in fd))
    cn = arr('cellN'); cf = arr('cellF')
    R['cells'] = [[i, j, c, cf.get((i, j), 0)] for (i, j), c in sorted(cn.items())]
    sn = arr('s24N'); sf = arr('s24F')
    R['sheet_m24_mod16'] = [[i, j, c, sf.get((i, j), 0)] for (i, j), c in sorted(sn.items())]
    json.dump(R, open(os.path.join(out_dir, f'stats_H{cut}.json'), 'w'), indent=1)
    print('cut', cut, 'N', R['N'], 'U', R['U'], 'coarse', nco, 'obig', R['obig'], 'outZ', R['obig_outZ'], 'zpairs', R['zpairs'],
          't2', R['t2_pairs'], R['t2_mis_pred_not_obs'], R['t2_mis_obs_not_pred'], R['t2_obsbig_px0'], 't3', R['t3_pairs'], R['t3_neg'],
          'l2all/big', R['l2all'], R['l2big'], 'mismatch_real', R['mismatch_real'], 'fdnone', R['fdnone'])

